Automatic Alignment in Higher-Order Probabilistic Programming Languages

Probabilistic Programming Languages (PPLs) allow users to encode statistical inference problems and automatically apply an inference algorithm to solve them. Popular inference algorithms for PPLs, such as sequential Monte Carlo (SMC) and Markov chain Monte Carlo (MCMC), are built around checkpoints -- relevant events for the inference algorithm during the execution of a probabilistic program. Deciding the location of checkpoints is, in current PPLs, not done optimally. To solve this problem, we present a static analysis technique that automatically determines checkpoints in programs, relieving PPL users of this task. The analysis identifies a set of checkpoints that execute in the same order in every program run -- they are aligned. We formalize alignment, prove the correctness of the analysis, and implement the analysis as part of the higher-order functional PPL Miking CorePPL. By utilizing the alignment analysis, we design two novel inference algorithm variants: aligned SMC and aligned lightweight MCMC. We show, through real-world experiments, that they significantly improve inference execution time and accuracy compared to standard PPL versions of SMC and MCMC.

==> evaluation/mcmc/process-data.py <==
#!/usr/bin/env python3

import sys
import re
import json
import numpy as np
import statistics

files = [
  "data-1.json",
  "data-2.json",
  "data-3.json",
  "data-4.json",
  "data-wppl.json",

  # Temporary extra importance sampling data
  # "data-importance-1.json",
  # "data-importance-2.json",
]

# Base data dictionary
data = {}

# Parse output from Miking benchmarks into a nicer format
# count = 0
for f in files:
    try:
        data_input = json.load(open(f))
        # count += len(data_input['benchmark'][0]['results'][0]['ms_run'])
    except:
        print("Could not load " + f + ", continuing")
        continue
    for b in data_input['benchmark']:

        # Extract data
        if b['app']['runtime'] == 'WebPPL':

            name = "webppl"

            for o in b['app']['options']:
                if o['name'] == "argument":
                    if "crbd" in o['contents']: model = "crbd"
                    elif "lda" in o['contents']: model = "lda"
                    else: sys.exit('Invalid model/experiment name found in data')

                elif o['name'] == "options":
                    iterations = int(o['contents'].split()[-1])

        else:
            for o in b['app']['options']:

                if o['name'] == "argument":

                    # Figure out the model
                    if "crbd" in o['contents']: model = "crbd"
                    elif "lda-res" in o['contents']: model = "lda-simple"
                    elif "lda" in o['contents']: model = "lda"
                    else: sys.exit('Invalid model/experiment name found in data')

                    # Figure out whether aligned or likelihood
                    if "--align" in o['contents']: name = "align"
                    elif "importance" in o['contents']: name = "importance"
                    else: name = "lightweight"

                elif o['name'] == "options":
                    iterations = int(o['contents'])

        runtimes = list(map(float, b['results'][0]['ms_run']))
        runtimes[:] = [x / 1000 for x in runtimes] # ms -> s

        d = data.setdefault(model,{}).setdefault(name,{}).setdefault(iterations,{})
        d.setdefault('runtime',[]).extend(runtimes)

        outputs = b['results'][0]['post'][0]['output']
        for output in outputs:
            try: d.setdefault('output',[]).append(json.loads(output))
            except: pass

# print("Number of iterations: " + str(count))

# print(json.dumps(data, indent=2))
# exit()

def print_hist_data(counts, bins, filename):
    z = sum(counts) * (bins[1]-bins[0])
    counts = [float(c)/z for c in counts]
    f = open(filename, 'w')
    for c,b in zip(counts,bins): f.write(str(b) + " " + str(c) + "\n")
    f.write(str(bins[-1]) + " " + "0\n")

# Compute and write output data
for model,v in data.items():
  for name,v2 in v.items():

      # Execution time, execute for all models
      f = open(model + "-" + name + '-bar.dat', 'w')
      # We call it particles here for consistency with the SMC data
      f.write("particles\truntime\tstd\n")
      # Reversed for compatibility with SMC data...
      for iterations,v3 in reversed(v2.items()):
          mean = statistics.mean(v3['runtime'])
          std = statistics.stdev(v3['runtime'])
          f.write(str(iterations) + "\t" + str(mean) + "\t" + str(std) + "\n")

      # Extra output for CRBD
      if model == 'crbd' and name != 'webppl':
          mp = {30000: 1, 300000: 2, 3000000: 3}
          for iterations,v3 in v2.items():
              outputs = v3['output']

              # Produce mean estimates
              means = [o['mean'] for o in outputs]
              f = open('crbd-' + name + '-' + str(mp[iterations]) + '-box.dat', 'w')
              f.write("data\n")
              for m in means: f.write(str(m) + "\n")

              # Produce output for histogram (select first item in output)
              index=0
              print_hist_data(
                outputs[index]['counts'], outputs[index]['bins'],
                'crbd-' + name + '-' + str(mp[iterations]) + '-hist.dat'
              )

      # Extra output for simple LDA
      elif model == 'lda-simple' and name != 'webppl':
          def list_sum(list1, list2): return [x + y for x,y in zip(list1,list2)]
          # Produce output for histogram (aggregated over all)
          output = v2[3000000]['output']
          counts1 = output[0]['counts1']
          counts2 = output[0]['counts2']
          counts3 = output[0]['counts3']
          for o in output[1:]:
            counts1 = list_sum(counts1, o['counts1'])
            counts2 = list_sum(counts2, o['counts2'])
            counts3 = list_sum(counts3, o['counts3'])

          # We assume bins1, bins2, and bins3 are equal (they should be)
          print_hist_data(
            counts1, output[0]['bins1'],
            'lda-' + name + '-1-hist.dat'
          )
          print_hist_data(
            counts2, output[0]['bins2'],
            'lda-' + name + '-2-hist.dat'
          )
          print_hist_data(
            counts3, output[0]['bins3'],
            'lda-' + name + '-3-hist.dat'
          )



==> evaluation/smc/process-data.py <==
#!/usr/bin/env python3

import re
import json
import numpy as np
import statistics

# Script producing output for pgfplots

files = [
  "data-6.json",
  "data-7.json",
  "data-8.json",
]

# Base data dictionary
data = {}

for f in files:
    data_input = json.load(open(f))
    for b in data_input['benchmark']:
        # Extract data
        for o in b['app']['options']:

            # Figure out the model
            if o['name'] == "argument":
                if "crbd" in o['contents']: model = "crbd"
                elif "clads" in o['contents']: model = "clads"
                else: model = "ssm"

            # Figure out whether unaligned or aligned
            if o['name'] == "argument":
                if "likelihood" in o['contents']: name = "likelihood"
                elif "manual" in o['contents']:
                    if "unaligned" in o['contents']: name = "likelihood"
                    else: name = "align"
                else: name = "align"
            elif o['name'] == "options":
                particles = int(o['contents'])

        runtimes = []
        norms = []
        for ms_run, output in zip(b['results'][0]['ms_run'],
                                  b['results'][0]['post'][0]['output']):
            try:
                n = float(output)
            except:
                print("Skipping run for " + model + " with output: " + output)
                continue
            runtimes.append(float(ms_run))
            norms.append(n)
        runtimes[:] = [x / 1000 for x in runtimes] # ms -> s

        d = data.setdefault(model,{}).setdefault(name,{}).setdefault(particles,{})
        d.setdefault('runtime',[]).extend(runtimes)
        d.setdefault('norm',[]).extend(norms)

# Compute mean and variance of execution times
for model,v in data.items():
  for name,v in v.items():
    for particles,v in v.items():
        tmp = v['runtime']
        v['runtime'] = statistics.mean(tmp)
        v['std'] = statistics.stdev(tmp)

# print(json.dumps(data, indent=2))
# exit()

# Print data for bar plots to file
for model,v in data.items():
  for name,v2 in v.items():
      f = open(model + "-" + name + '-bar.dat', 'w')
      f.write("particles\truntime\tstd\n")
      for particles,v2 in v2.items():
          f.write(str(particles) + "\t" + str(v2['runtime']) + "\t" + str(v2['std']) + "\n")

# Print data for box plots to file
  for name,v2 in v.items():
      mp = {10000: 1, 100000: 2, 1000000: 3}
      for particles,v2 in v2.items():
          f = open(model + "-" + name + "-" + str(mp[particles]) + "-box.dat", 'w')
          f.write('data\n')
          f.write('\n'.join([str(x) for x in v2['norm']]))



==> examples/motivating/gen-data.py <==
#!/usr/bin/env python3

# Compute histogram for the motivating example model

import statistics
import subprocess
import math
import sys
import re
import numpy as np
import json

# import matplotlib.pyplot as plt

subprocess.run("cppl -m mexpr-is-lw motivating.mc", shell=True)
res = subprocess.run("./out 3000000", shell=True, capture_output=True, text=True)

# Remove first line of output (norm const)
res = res.stdout.strip().split("\n")
del res[0]

# Samples
samples = []
weights = []
for line in res:
    line = line.rsplit(maxsplit=1)
    weight = float(line[1])
    if math.isinf(weight): continue
    sample = float(line[0].strip())
    samples.append(sample)
    weights.append(weight)

m = max(weights)
weights = [math.exp(w - m) for w in weights]

# Compute histogram representation and print to stdout
counts, bins = np.histogram(samples, bins=30, range=(0,15), weights=weights, density=True)

z = sum(counts) * (bins[1]-bins[0])
counts = [float(c)/z for c in counts]
f = open('example.dat', 'w')
for c,b in zip(counts,bins): f.write(str(b) + " " + str(c) + "\n")
f.write(str(bins[-1]) + " " + "0\n")


